Closed-Loop Sensitivity Identification for Cross-Directional Systems

At Diamond Light Source, the UK's national synchrotron facility, electron beam disturbances are attenuated by the fast orbit feedback (FOFB), which controls a cross-directional (CD) system with hundreds of inputs and outputs. Due to the inability to measure the disturbances in real-time, the closed-loop sensitivity of the FOFB can only be evaluated indirectly, making it difficult to compare FOFB algorithms and detect faults. Existing methods rely on comparing open-loop with closed-loop measurements, but they are prone to instabilities and actuator saturation because of the system's strong directionality. Here, we introduce a reference signal to estimate the complementary sensitivity in closed loop. By decoupling the system into sets of single-input, single-output (SISO) systems, the reference signal is designed mode-by-mode, accommodating the system's strong directionality. Additionally, a lower bound on the reference amplitude is derived to limit the estimation error in the presence of disturbances and measurement noise. This method enables the use of SISO system identification techniques, making it suitable for large-scale systems. It not only facilitates performance estimation of ill-conditioned CD systems in closed-loop but also provides a signal for fault detection. The potential applications of this approach extend to other CD systems, such as papermaking, steel rolling, or battery manufacturing processes.

==> compare_psds_lower_bound.m <==
addpath('..')
data = load("mode100_noref_sim.mat");
rm_data = load('GoldenBPMResp_I04.mat');
RMorigx = rm_data.Rmat(1).Data(:,:);%  * 1e6; % RM(1) eq to RM(1,1)
RMorigy = rm_data.Rmat(4).Data(:,:);
[id_to_bpm_x, id_to_cm_x, id_to_bpm_y, id_to_cm_y] = diamond_I_configuration_v5(RMorigx,RMorigy,true);

y = data.y_test(:, id_to_bpm_y);
u = data.u_test(:, id_to_cm_y);
n_samples = size(y, 1);

R = rm_data.Rmat(4).Data(id_to_bpm_y,id_to_cm_y);
[U, S, V] = svd(R);

data_FA = load('28092022_002500_data_Y.mat');
data_FA_2 = load('/home/idris/Documents/EngSci/Matlab/HIL/DATA/13112022_202700_100s_off_Y_ydata.mat');
doff2 = data_FA_2.ydata(:,:);
d2 = data_FA_2.ydata(id_to_bpm_y,:);
d = data_FA.y(id_to_bpm_y,:)';

y_mode = y*U;
d_mode = d*U;
u_mode = u*V;

clear data_FA
clear data_FA_2

%%
F_S = 10000;
Ts = 1/F_S;
ny = length(id_to_bpm_y);
svd_poles_Y = readtable('svd_poles_Y.csv');
factor = 5;
freq_max = factor*svd_poles_Y{:, 3}; %Closed loop bandwidth on i_th mode
t_ref = (0 : 1 : n_samples-1)*Ts;
r = zeros(n_samples, ny);

for i = 1:ny
    r(:,i) = chirp(t_ref, 0, t_ref(end), freq_max(i), 'linear')'; 
end 



Fs = 10*10^3; % sample frequency [Hz]
Ts = 1/Fs; % sample time[s]
n_delay = 9; % number of delay time steps [-]
bw = 1/(n_delay*Ts); % parameter: bandwidth
n_frequencies = 5000;
s = tf('s');
Tau = 900e-6;
% gammas = S.^2/(S.^2+mu);
% gammas = diag(gammas);
mu = 1;
gammas = (diag(S).^2)./(diag(S.^2+mu*eye(ny)));
Tnom = bw/(s+bw)*exp(-s*Tau);
bw_T = zeros(ny,1);
bw_S = zeros(ny,1);
for i_mode=1:ny
    frequencies = logspace(-1, 3, n_frequencies);
    Tmode = gammas(i_mode)*Tnom/(1+(gammas(i_mode)-1)*Tnom);
    Tmode_jw = freqresp(Tmode, 2*pi*frequencies);
    Tmode_jw = squeeze(Tmode_jw);
    bw_T(i_mode) = frequencies(find(20*log10(abs(Tmode_jw)) <= -3, 1, 'first'));
    bw_S(i_mode) = frequencies(find(20*log10(abs(1-Tmode_jw)) >= -3, 1, 'first'));
end

if true == false
    figure;
    plot(bw_T); hold on; plot(svd_poles_Y{:, 3}); legend('mat', 'csv')
    figure;
    plot(bw_S); hold on; plot(svd_poles_Y{:, 3}); legend('mat', 'csv')

    fname1 ='bandwidths.csv';
    cols_f1 = {'mode','bw_T','bw_S'};
    data = [(1:ny)', bw_T, bw_S];
    csvwrite_with_headers(fname1, data, cols_f1);
end
%%
nfft = 1000;
%[wy, psd_y, ~] = get_all_psd(y, nfft, F_S);
[wy, psd_y, ~] = get_all_psd(y_mode, nfft, F_S);
[wr, psd_r, ~] = get_all_psd(r, nfft, F_S);
[w1, psd_1, ~] = get_all_psd(ones(size(r)), nfft, F_S);

eps_max = 0.1;
load('M_parameters.mat')
load('Window_Bandwidth.mat')
n_frequencies = 1000;
M_values(1:47) = 500;
M_values(127) = 14000;
W_bars = 0.75*M_values;
scaling = sqrt(W_bars/n_frequencies);
lower_bound = sqrt(psd_y) ./ sqrt(psd_r) / eps_max;

%%
inds = logical(zeros(size(lower_bound)));
lower_bound_per_mode = zeros(ny, 1);
for i = 1:ny
    inds(i,:) = logical(wy <= freq_max(i) / factor);  % freq_max(i) / factor
    lower_bound_per_mode(i) = scaling(i)*max(lower_bound(i,inds(i,:)));
end 

lower_bound_good = lower_bound;
lower_bound_good(inds) = NaN;

u_max = 1;
sv = diag(S);
gamma = sv.^2./(sv.^2+1);
fft_factor = sqrt(2 / (nfft - 1) / F_S);
k = u_max*sv;

upper_bound = sqrt(psd_1) .* repmat(k, 1, size(psd_r,2)) ./ sqrt(psd_r);
upper_bound_per_mode = upper_bound(:,1);

figure;
semilogy(1:ny, lower_bound_per_mode); hold on;
semilogy(1:ny, upper_bound_per_mode); hold on;
legend('lower','upper')

%save('bounds_IK.mat','lower_bound_per_mode','upper_bound_per_mode')

if true == false
    columns = {'mode','lb','ub'};
    data = [(1:ny)', lower_bound_per_mode, min(150, upper_bound_per_mode)];
    fname = 'lb_ub.csv';
    csvwrite_with_headers(fname,data,columns);
end

if true == false
    nfft = 100000;
    [ww, psd_on, ~] = get_all_psd(y_mode, nfft, F_S);
    [~, psd_off, ~] = get_all_psd(d_mode, nfft, F_S);
    
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:1000-100,1000:1000:10000-1000,10001];
    select_fs = ww(select_fs_ind);
    fname1 ='disturbance_psd.csv';
    cols_f1 = {'freq','mode','psd_on','psd_off'};
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    yy_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [reshape(psd_on(tmp,select_fs_ind),1,[])',...
            reshape(psd_off(tmp,select_fs_ind),1,[])'];
    csvwrite_with_headers(fname1, [x_freq, yy_mode, log10(data)], cols_f1);
end
asdf
%%
network_scaling = 1e6;
Fs = 10*10^3; % sample frequency [Hz]
Ts = 1/Fs; % sample time[s]
n_delay = 9; % number of delay time steps [-]
z = tf('z');
s = tf('s');
aI = 2*pi*700;
tf_DI = aI/(s+aI);
gI_mp_z = c2d(tf_DI, Ts, 'zoh');
mu = 1;
E = S / (S.^2+mu*eye(ny));
K = V*E*U';
z = tf('z', Ts);
s = tf('s');
bw = 1/(n_delay*Ts); % parameter: bandwidth
abw = exp(-bw*Ts);
T_mp_z = (1-abw) / (1-z^(-1)*abw) * z^(-1);  % desired closed-loop
q_z = T_mp_z / gI_mp_z;
c_z = q_z / (1 - T_mp_z*z^(-n_delay));
[A, B, C ,D] = ssdata(RMorigy .* gI_mp_z);
[Ac, Bc, Cc, Dc] = ssdata(-K.*c_z / network_scaling);
open_loop = false;
gamma_small = ((R*R') + mu)\(R*R');
[ny_y, nu_y] = size(RMorigy);
gamma = zeros(ny_y, ny_y); 
gamma(id_to_bpm_y, id_to_bpm_y) = gamma_small;


%%

bounds = load('bounds_IK.mat');
A_ref = min(150,bounds.upper_bound_per_mode(:));

n_samples_2 = size(d2, 2);
num_trials = floor(n_samples_2/n_samples)-1;

num_step = 1000;
t_step = (0:1:num_step-1)*Ts;
t_all = [t_step, t_step(end)+1+t_ref];
% r_all = [ones(num_step, ny); r]*U*diag(A_ref);
r_all = U*diag(A_ref)*[ones(num_step, ny); r]';
len_all = size(r_all, 2);

i = 1;
inds = 1+(i-1)*len_all:i*len_all;

%Simulating
dd = zeros(size(doff2(:,inds)));
dd(id_to_bpm_y,:) = doff2(id_to_bpm_y,inds);
ref_mode = zeros(size(doff2(:,inds)));
ref_mode(id_to_bpm_y,:) = r_all;
[y_test, u_test] = sim_standard_imc_reference(...
                len_all, n_delay, id_to_bpm_y, id_to_cm_y, dd,...
                Ac, Bc, Cc, Dc,... % CONTROLLER STATE-SPACE
                A, B, C, D,... % PLANT STATE-SPACE
                network_scaling, ref_mode, open_loop);

%%
U_big = zeros(ny_y, ny_y);
V_big = zeros(nu_y, nu_y);
U_big(id_to_bpm_y, id_to_bpm_y) = U;
V_big(id_to_cm_y,id_to_cm_y) = V;
y_hat = U_big'*y_test';
u_hat = V_big'*u_test';
y_hat = y_hat(id_to_bpm_y,:)';


% y_hat = y_test(:,id_to_bpm_y)*U;
% u_hat = u_test(:,id_to_cm_y)*V;
r_hat = (U'*r_all)';

load('M_parameters.mat')
load('Window_Bandwidth.mat')

n_frequencies = 1000;
T_all = zeros(ny,n_frequencies);
f_all = zeros(ny,n_frequencies);
T_mode = zeros(ny,n_frequencies);
Tau = 900e-6;
gammas = diag(S.^2)./diag(S.^2+mu*eye(ny));
Tnom = bw/(s+bw)*exp(-s*Tau);
M_values(1:47) = 500;
M_values(127) = 14000;
for i_mode=1:ny
    frequencies = logspace(-2, log10(freq_max(i_mode)), n_frequencies);
    test_data = iddata(y_hat(num_step+1000:end, i_mode),...
                       r_hat(num_step+1000:end, i_mode), Ts);
    M = M_values(i_mode);
    Ttf = spa(test_data, M, 2*pi*frequencies);
    f_all(i_mode, :) = Ttf.Frequency/pi/2;
    T_all(i_mode, :) = squeeze(Ttf.ResponseData);
    
    Tnom_jw = freqresp(Tnom, 2*pi*frequencies);
    Tmode = gammas(i_mode)*Tnom/(1+(gammas(i_mode)-1)*Tnom);
    Tmode_jw = freqresp(Tmode, 2*pi*frequencies);
    Tmode_jw = squeeze(Tmode_jw);
    T_mode(i_mode,:) = Tmode_jw;
end

i_mode = 1;
figure;
semilogx(f_all(i_mode, :), 20*log10(abs(T_all(i_mode, :))), 'b*'); 
hold on;
semilogx(f_all(i_mode, :), 20*log10(abs(T_mode(i_mode,:))), 'b'); 
xlabel('Frequency (Hz)');
ylabel('Magnitude (dB)');

i_mode = 100;
figure;
semilogx(f_all(i_mode, :), 20*log10(abs(T_all(i_mode, :))), 'b*'); 
hold on;
semilogx(f_all(i_mode, :), 20*log10(abs(T_mode(i_mode,:))), 'b'); 
xlabel('Frequency (Hz)');
ylabel('Magnitude (dB)');

save('paper_results.mat','f_all','T_all','T_mode','y_test','u_test')

%%
clim = [-40,5];
figure;
subplot(3,1,1)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,20*log10(abs(T_all)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T est'); caxis(clim);
subplot(3,1,2)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,20*log10(abs(T_mode)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T'); caxis(clim);
subplot(3,1,3)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,log10(abs(T_mode-T_all)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T est'); caxis([-1,0]);



if true == false
    addpath('/home/idris/Documents/EngSci/Matlab/my_functions/')
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:length(frequencies)];
    select_fs = select_fs_ind;
    fname1 ='colorplots.csv';
    cols_f1 = {'freq','mode','T','Test','S','Sest','Terr'};
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    y_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [20*log10(abs(reshape(T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(T_all(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_all(tmp,select_fs_ind),1,[])')),...
            log10(abs(reshape(T_mode(tmp,select_fs_ind)-T_all(tmp,select_fs_ind),1,[])'))];
    csvwrite_with_headers(fname1, [x_freq, y_mode, data], cols_f1);
    
    fname1 ='colorplots2.csv';
    cols_f1 = {'freq','mode','Terr'};
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:length(frequencies)];
    select_fs = select_fs_ind;
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    y_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [20*log10(abs(reshape(T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(T_all(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_all(tmp,select_fs_ind),1,[])')),...
            log10(abs(reshape(T_mode(tmp,select_fs_ind)-T_all(tmp,select_fs_ind),1,[])'))];
    csvwrite_with_headers(fname1, [x_freq, y_mode, data(:,end)], cols_f1);
end

%%
uu = u_hat(id_to_cm_y,:);
u_mode_max = max(abs(uu),[],2);
u_orig_max = zeros(size(u_mode_max));
for i=1:ny
    Ui = U(:,i);
    u_orig_max(i) = max(max(abs(Ui*uu(i,:))));
end

figure;
plot(u_mode_max); hold on;
plot(u_orig_max);
legend('mode','orig')

if true == false
    fname1 = 'input_limits.csv';
    cols_f1 = {'mode','mode_max','orig_max'};
    csvwrite_with_headers(fname1, [(1:ny)', u_mode_max, u_orig_max], cols_f1);
end

[w, psd_test, ~]= get_all_psd(u_test(id_to_cm_y,:),1000,F_S);
u_fft_orig_max = max(abs(sqrt(F_S*psd_test)),[],2)';

[~, psd_mode, ~]= get_all_psd(u_hat(id_to_cm_y,:)',1000,F_S);
u_fft_mode_max = max(abs(sqrt(F_S*psd_mode)),[],2)';

figure;
plot(u_fft_mode_max); hold on;
plot(u_fft_orig_max);
legend('mode','orig')


==> latest/CD_sys_ID/compare_psds_lower_bound.m <==
addpath('..')
data = load("mode100_noref_sim.mat");
rm_data = load('GoldenBPMResp_I04.mat');
RMorigx = rm_data.Rmat(1).Data(:,:);%  * 1e6; % RM(1) eq to RM(1,1)
RMorigy = rm_data.Rmat(4).Data(:,:);
[id_to_bpm_x, id_to_cm_x, id_to_bpm_y, id_to_cm_y] = diamond_I_configuration_v5(RMorigx,RMorigy,true);

y = data.y_test(:, id_to_bpm_y);
u = data.u_test(:, id_to_cm_y);
n_samples = size(y, 1);

R = rm_data.Rmat(4).Data(id_to_bpm_y,id_to_cm_y);
[U, S, V] = svd(R);

data_FA = load('28092022_002500_data_Y.mat');
data_FA_2 = load('/home/idris/Documents/EngSci/Matlab/HIL/DATA/13112022_202700_100s_off_Y_ydata.mat');
doff2 = data_FA_2.ydata(:,:);
d2 = data_FA_2.ydata(id_to_bpm_y,:);
d = data_FA.y(id_to_bpm_y,:)';

y_mode = y*U;
d_mode = d*U;
u_mode = u*V;

clear data_FA
clear data_FA_2

%%
F_S = 10000;
Ts = 1/F_S;
ny = length(id_to_bpm_y);
svd_poles_Y = readtable('svd_poles_Y.csv');
factor = 5;
freq_max = factor*svd_poles_Y{:, 3}; %Closed loop bandwidth on i_th mode
t_ref = (0 : 1 : n_samples-1)*Ts;
r = zeros(n_samples, ny);

for i = 1:ny
    r(:,i) = chirp(t_ref, 0, t_ref(end), freq_max(i), 'linear')'; 
end 



Fs = 10*10^3; % sample frequency [Hz]
Ts = 1/Fs; % sample time[s]
n_delay = 9; % number of delay time steps [-]
bw = 1/(n_delay*Ts); % parameter: bandwidth
n_frequencies = 5000;
s = tf('s');
Tau = 900e-6;
% gammas = S.^2/(S.^2+mu);
% gammas = diag(gammas);
mu = 1;
gammas = (diag(S).^2)./(diag(S.^2+mu*eye(ny)));
Tnom = bw/(s+bw)*exp(-s*Tau);
bw_T = zeros(ny,1);
bw_S = zeros(ny,1);
for i_mode=1:ny
    frequencies = logspace(-1, 3, n_frequencies);
    Tmode = gammas(i_mode)*Tnom/(1+(gammas(i_mode)-1)*Tnom);
    Tmode_jw = freqresp(Tmode, 2*pi*frequencies);
    Tmode_jw = squeeze(Tmode_jw);
    bw_T(i_mode) = frequencies(find(20*log10(abs(Tmode_jw)) <= -3, 1, 'first'));
    bw_S(i_mode) = frequencies(find(20*log10(abs(1-Tmode_jw)) >= -3, 1, 'first'));
end

if true == false
    figure;
    plot(bw_T); hold on; plot(svd_poles_Y{:, 3}); legend('mat', 'csv')
    figure;
    plot(bw_S); hold on; plot(svd_poles_Y{:, 3}); legend('mat', 'csv')

    fname1 ='bandwidths.csv';
    cols_f1 = {'mode','bw_T','bw_S'};
    data = [(1:ny)', bw_T, bw_S];
    csvwrite_with_headers(fname1, data, cols_f1);
end
%%
nfft = 1000;
%[wy, psd_y, ~] = get_all_psd(y, nfft, F_S);
[wy, psd_y, ~] = get_all_psd(y_mode, nfft, F_S);
[wr, psd_r, ~] = get_all_psd(r, nfft, F_S);
[w1, psd_1, ~] = get_all_psd(ones(size(r)), nfft, F_S);

eps_max = 0.1;
load('M_parameters.mat')
load('Window_Bandwidth.mat')
n_frequencies = 1000;
M_values(1:47) = 500;
M_values(127) = 14000;
W_bars = 0.75*M_values;
scaling = sqrt(W_bars/n_frequencies);
lower_bound = sqrt(psd_y) ./ sqrt(psd_r) / eps_max;

%%
inds = logical(zeros(size(lower_bound)));
lower_bound_per_mode = zeros(ny, 1);
for i = 1:ny
    inds(i,:) = logical(wy <= freq_max(i) / factor);  % freq_max(i) / factor
    lower_bound_per_mode(i) = scaling(i)*max(lower_bound(i,inds(i,:)));
end 

lower_bound_good = lower_bound;
lower_bound_good(inds) = NaN;

u_max = 1;
sv = diag(S);
gamma = sv.^2./(sv.^2+1);
fft_factor = sqrt(2 / (nfft - 1) / F_S);
k = u_max*sv;

upper_bound = sqrt(psd_1) .* repmat(k, 1, size(psd_r,2)) ./ sqrt(psd_r);
upper_bound_per_mode = upper_bound(:,1);

figure;
semilogy(1:ny, lower_bound_per_mode); hold on;
semilogy(1:ny, upper_bound_per_mode); hold on;
legend('lower','upper')

%save('bounds_IK.mat','lower_bound_per_mode','upper_bound_per_mode')

if true == false
    columns = {'mode','lb','ub'};
    data = [(1:ny)', lower_bound_per_mode, min(150, upper_bound_per_mode)];
    fname = 'lb_ub.csv';
    csvwrite_with_headers(fname,data,columns);
end

if true == false
    nfft = 100000;
    [ww, psd_on, ~] = get_all_psd(y_mode, nfft, F_S);
    [~, psd_off, ~] = get_all_psd(d_mode, nfft, F_S);
    
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:1000-100,1000:1000:10000-1000,10001];
    select_fs = ww(select_fs_ind);
    fname1 ='disturbance_psd.csv';
    cols_f1 = {'freq','mode','psd_on','psd_off'};
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    yy_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [reshape(psd_on(tmp,select_fs_ind),1,[])',...
            reshape(psd_off(tmp,select_fs_ind),1,[])'];
    csvwrite_with_headers(fname1, [x_freq, yy_mode, log10(data)], cols_f1);
end
asdf
%%
network_scaling = 1e6;
Fs = 10*10^3; % sample frequency [Hz]
Ts = 1/Fs; % sample time[s]
n_delay = 9; % number of delay time steps [-]
z = tf('z');
s = tf('s');
aI = 2*pi*700;
tf_DI = aI/(s+aI);
gI_mp_z = c2d(tf_DI, Ts, 'zoh');
mu = 1;
E = S / (S.^2+mu*eye(ny));
K = V*E*U';
z = tf('z', Ts);
s = tf('s');
bw = 1/(n_delay*Ts); % parameter: bandwidth
abw = exp(-bw*Ts);
T_mp_z = (1-abw) / (1-z^(-1)*abw) * z^(-1);  % desired closed-loop
q_z = T_mp_z / gI_mp_z;
c_z = q_z / (1 - T_mp_z*z^(-n_delay));
[A, B, C ,D] = ssdata(RMorigy .* gI_mp_z);
[Ac, Bc, Cc, Dc] = ssdata(-K.*c_z / network_scaling);
open_loop = false;
gamma_small = ((R*R') + mu)\(R*R');
[ny_y, nu_y] = size(RMorigy);
gamma = zeros(ny_y, ny_y); 
gamma(id_to_bpm_y, id_to_bpm_y) = gamma_small;


%%

bounds = load('bounds_IK.mat');
A_ref = min(150,bounds.upper_bound_per_mode(:));

n_samples_2 = size(d2, 2);
num_trials = floor(n_samples_2/n_samples)-1;

num_step = 1000;
t_step = (0:1:num_step-1)*Ts;
t_all = [t_step, t_step(end)+1+t_ref];
% r_all = [ones(num_step, ny); r]*U*diag(A_ref);
r_all = U*diag(A_ref)*[ones(num_step, ny); r]';
len_all = size(r_all, 2);

i = 1;
inds = 1+(i-1)*len_all:i*len_all;

%Simulating
dd = zeros(size(doff2(:,inds)));
dd(id_to_bpm_y,:) = doff2(id_to_bpm_y,inds);
ref_mode = zeros(size(doff2(:,inds)));
ref_mode(id_to_bpm_y,:) = r_all;
[y_test, u_test] = sim_standard_imc_reference(...
                len_all, n_delay, id_to_bpm_y, id_to_cm_y, dd,...
                Ac, Bc, Cc, Dc,... % CONTROLLER STATE-SPACE
                A, B, C, D,... % PLANT STATE-SPACE
                network_scaling, ref_mode, open_loop);

%%
U_big = zeros(ny_y, ny_y);
V_big = zeros(nu_y, nu_y);
U_big(id_to_bpm_y, id_to_bpm_y) = U;
V_big(id_to_cm_y,id_to_cm_y) = V;
y_hat = U_big'*y_test';
u_hat = V_big'*u_test';
y_hat = y_hat(id_to_bpm_y,:)';


% y_hat = y_test(:,id_to_bpm_y)*U;
% u_hat = u_test(:,id_to_cm_y)*V;
r_hat = (U'*r_all)';

load('M_parameters.mat')
load('Window_Bandwidth.mat')

n_frequencies = 1000;
T_all = zeros(ny,n_frequencies);
f_all = zeros(ny,n_frequencies);
T_mode = zeros(ny,n_frequencies);
Tau = 900e-6;
gammas = diag(S.^2)./diag(S.^2+mu*eye(ny));
Tnom = bw/(s+bw)*exp(-s*Tau);
M_values(1:47) = 500;
M_values(127) = 14000;
for i_mode=1:ny
    frequencies = logspace(-2, log10(freq_max(i_mode)), n_frequencies);
    test_data = iddata(y_hat(num_step+1000:end, i_mode),...
                       r_hat(num_step+1000:end, i_mode), Ts);
    M = M_values(i_mode);
    Ttf = spa(test_data, M, 2*pi*frequencies);
    f_all(i_mode, :) = Ttf.Frequency/pi/2;
    T_all(i_mode, :) = squeeze(Ttf.ResponseData);
    
    Tnom_jw = freqresp(Tnom, 2*pi*frequencies);
    Tmode = gammas(i_mode)*Tnom/(1+(gammas(i_mode)-1)*Tnom);
    Tmode_jw = freqresp(Tmode, 2*pi*frequencies);
    Tmode_jw = squeeze(Tmode_jw);
    T_mode(i_mode,:) = Tmode_jw;
end

i_mode = 1;
figure;
semilogx(f_all(i_mode, :), 20*log10(abs(T_all(i_mode, :))), 'b*'); 
hold on;
semilogx(f_all(i_mode, :), 20*log10(abs(T_mode(i_mode,:))), 'b'); 
xlabel('Frequency (Hz)');
ylabel('Magnitude (dB)');

i_mode = 100;
figure;
semilogx(f_all(i_mode, :), 20*log10(abs(T_all(i_mode, :))), 'b*'); 
hold on;
semilogx(f_all(i_mode, :), 20*log10(abs(T_mode(i_mode,:))), 'b'); 
xlabel('Frequency (Hz)');
ylabel('Magnitude (dB)');

save('paper_results.mat','f_all','T_all','T_mode','y_test','u_test')

%%
clim = [-40,5];
figure;
subplot(3,1,1)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,20*log10(abs(T_all)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T est'); caxis(clim);
subplot(3,1,2)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,20*log10(abs(T_mode)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T'); caxis(clim);
subplot(3,1,3)
h = gca;
set(h,'xscale','log'); hold on;
h=surf(1:1:size(T_all,2),1:1:ny,log10(abs(T_mode-T_all)));
set(h,'LineStyle','none'); view(2);
xticks([1,100,1000])
ylim([1 ny]);
colorbar; title('T est'); caxis([-1,0]);



if true == false
    addpath('/home/idris/Documents/EngSci/Matlab/my_functions/')
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:length(frequencies)];
    select_fs = select_fs_ind;
    fname1 ='colorplots.csv';
    cols_f1 = {'freq','mode','T','Test','S','Sest','Terr'};
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    y_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [20*log10(abs(reshape(T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(T_all(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_all(tmp,select_fs_ind),1,[])')),...
            log10(abs(reshape(T_mode(tmp,select_fs_ind)-T_all(tmp,select_fs_ind),1,[])'))];
    csvwrite_with_headers(fname1, [x_freq, y_mode, data], cols_f1);
    
    fname1 ='colorplots2.csv';
    cols_f1 = {'freq','mode','Terr'};
    select_fs_ind = [1:1:10-1,10:10:100-10,100:100:length(frequencies)];
    select_fs = select_fs_ind;
    tmp = 1 : 1 : ny;
    x_freq = kron(select_fs',ones(length(tmp),1));
    y_mode = kron(ones(length(select_fs),1),tmp'); % mode 1 = large SV
    data = [20*log10(abs(reshape(T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(T_all(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_mode(tmp,select_fs_ind),1,[])')),...
            20*log10(abs(reshape(1-T_all(tmp,select_fs_ind),1,[])')),...
            log10(abs(reshape(T_mode(tmp,select_fs_ind)-T_all(tmp,select_fs_ind),1,[])'))];
    csvwrite_with_headers(fname1, [x_freq, y_mode, data(:,end)], cols_f1);
end

%%
uu = u_hat(id_to_cm_y,:);
u_mode_max = max(abs(uu),[],2);
u_orig_max = zeros(size(u_mode_max));
for i=1:ny
    Ui = U(:,i);
    u_orig_max(i) = max(max(abs(Ui*uu(i,:))));
end

figure;
plot(u_mode_max); hold on;
plot(u_orig_max);
legend('mode','orig')

if true == false
    fname1 = 'input_limits.csv';
    cols_f1 = {'mode','mode_max','orig_max'};
    csvwrite_with_headers(fname1, [(1:ny)', u_mode_max, u_orig_max], cols_f1);
end

[w, psd_test, ~]= get_all_psd(u_test(id_to_cm_y,:),1000,F_S);
u_fft_orig_max = max(abs(sqrt(F_S*psd_test)),[],2)';

[~, psd_mode, ~]= get_all_psd(u_hat(id_to_cm_y,:)',1000,F_S);
u_fft_mode_max = max(abs(sqrt(F_S*psd_mode)),[],2)';

figure;
plot(u_fft_mode_max); hold on;
plot(u_fft_orig_max);
legend('mode','orig')

